A dynamical model of Sayano-Shushenskaya hydropower plant: stability, oscillations, and accident

This work is devoted to the construction and study of a mathematical model of hydropower unit, consisting of synchronous generator, hydraulic turbine, and speed governor. It is motivated by the accident happened on the Sayano-Shushenskaya hydropower plant in 2009 year. Parameters of the Sayano-Shushenskaya hydropower plant were used for modeling the system. Oscillations in zones, which were not recommended for operation, were found. The obtained results are consistent with the full-scale test results carried out for hydropower units of the Sayano-Shushenskaya hydropower plant in 1988.

==> run2.m <==
setModelingParameters(0.89);
disp(minorGurvic());
